Multiresolution Equivariant Graph Variational Autoencoder

In this paper, we propose Multiresolution Equivariant Graph Variational Autoencoders (MGVAE), the first hierarchical generative model to learn and generate graphs in a multiresolution and equivariant manner. At each resolution level, MGVAE employs higher order message passing to encode the graph while learning to partition it into mutually exclusive clusters and coarsening into a lower resolution that eventually creates a hierarchy of latent distributions. MGVAE then constructs a hierarchical generative model to variationally decode into a hierarchy of coarsened graphs. Importantly, our proposed framework is end-to-end permutation equivariant with respect to node ordering. MGVAE achieves competitive results with several generative tasks including general graph generation, molecular generation, unsupervised molecular representation learning to predict molecular properties, link prediction on citation graphs, and graph-based image generation.

==> MGVAE AI For Science 2022/compile.sh <==
rm -f *.aux
rm -f *.bbl

pdflatex MGVAE_AI_For_Science.tex
bibtex MGVAE_AI_For_Science.aux
pdflatex MGVAE_AI_For_Science.tex
pdflatex MGVAE_AI_For_Science.tex 

#pdflatex  -interaction=nonstopmode MGVAE_AI_For_Science.tex
#bibtex MGVAE_AI_For_Science.aux
#pdflatex -interaction=nonstopmode MGVAE_AI_For_Science.tex
#pdflatex -interaction=nonstopmode MGVAE_AI_For_Science.tex 


==> MGVAE AI For Science 2022/figures/mnist_supplement/draw_figure.py <==
import numpy as np
import matplotlib.pyplot as plt
import networkx as nx
import matplotlib.image as mpimg
from PIL import Image

'''
plt.clf()  
img = mpimg.imread('1234.png')
plt.imshow(img, cmap = 'gray')
plt.show()
'''

img = Image.open('1234.png')
img = np.asarray(img)
print(img)

def convert_to_hex(rgba_color):
    red = int(rgba_color[0])
    green = int(rgba_color[1])
    blue = int(rgba_color[2])
    return '#%02x%02x%02x' % (red, green, blue)

plt.clf()
G = nx.grid_2d_graph(16, 16)
pos = nx.spring_layout(G, iterations = 1000)
nx.draw(G, pos, node_color = "g", node_size = 30)
plt.show()
print(G.nodes())

color_map = []
for node in G.nodes():
	c = float(img[node])
	# color_map.append(convert_to_hex([c, c, c]))
	
	if c < 50:
		color_map.append(convert_to_hex([0, 0, 255]))
	else:
		color_map.append(convert_to_hex([255, 0, 0]))
	
plt.clf()
nx.draw(G, pos, node_color = color_map, node_size = 50)
plt.show()


==> MGVAE AI For Science 2022/figures/test_rdkit.py <==
from rdkit import Chem
import rdkit.Chem.Draw 
from rdkit.Chem.Draw import rdMolDraw2D
from rdkit.Chem import AllChem
import numpy as np

# Figure 1
m = Chem.MolFromSmiles('c1cc(C(=O)O)c(OC(=O)C)cc1')

print(Chem.MolToMolBlock(m)) 

AllChem.Compute2DCoords(m)
for c in m.GetConformers():
	positions = c.GetPositions()
	positions = positions[:, :2]
	break
print(positions)
MIN_X = np.min(positions[:, 0])
MIN_Y = np.min(positions[:, 1])
positions[:, 0] = positions[:, 0] - MIN_X
positions[:, 1] = positions[:, 1] - MIN_Y
print(positions)

d = rdMolDraw2D.MolDraw2DCairo(512, 512) # or MolDraw2DSVG to get SVGs

d.drawOptions().addAtomIndices = True
d.DrawMolecule(m)
d.FinishDrawing()
d.WriteDrawingText('Figure_1.png')   

# Figure 2
m = Chem.MolFromSmiles('c1cc(C(=O)O)c(OC(=O)C)cc1')
d = rdMolDraw2D.MolDraw2DCairo(512, 512) # or MolDraw2DSVG to get SVGs

red = (0.8, 0.1, 0.1)
green = (0.1, 0.8, 0.1)
blue = (0.1, 0.1, 0.8)

hit_ats = range(13)
hit_ats_color = {}
for idx in hit_ats:
	if idx in [3, 4, 5]:
		hit_ats_color[idx] = red
	else:
		if idx in [7, 8, 9, 10]:
			hit_ats_color[idx] = green
		else:
			hit_ats_color[idx] = blue

bonds = []
bonds.append([3, 4, 0])
bonds.append([3, 5, 0])
bonds.append([7, 8, 1])
bonds.append([8, 9, 1])
bonds.append([8, 10, 1])
bonds.append([1, 2, 2])
bonds.append([2, 6, 2])
bonds.append([6, 11, 2])
bonds.append([11, 12, 2])
bonds.append([12, 0, 2])
bonds.append([0, 1, 2])

hit_bonds = []
hit_bonds_color = {}
for idx in range(len(bonds)):
	aid1 = bonds[idx][0]
	aid2 = bonds[idx][1]
	color = bonds[idx][2]
	bond = m.GetBondBetweenAtoms(aid1, aid2).GetIdx()
	hit_bonds.append(bond)
	if color == 0:
		hit_bonds_color[bond] = red
	else:
		if color == 1:
			hit_bonds_color[bond] = green
		else:
			hit_bonds_color[bond] = blue

rdMolDraw2D.PrepareAndDrawMolecule(d, m, 
	highlightAtoms = hit_ats, 
	highlightBonds = hit_bonds,
	highlightAtomColors = hit_ats_color,
	highlightBondColors = hit_bonds_color)

# d.drawOptions().addAtomIndices = True
d.DrawMolecule(m)
d.FinishDrawing()
d.WriteDrawingText('Figure_2.png')   


==> compile.sh <==
rm -f *.aux
rm -f *.bbl

pdflatex MGVAE_AI_For_Science.tex
bibtex MGVAE_AI_For_Science.aux
pdflatex MGVAE_AI_For_Science.tex
pdflatex MGVAE_AI_For_Science.tex 

#pdflatex  -interaction=nonstopmode MGVAE_AI_For_Science.tex
#bibtex MGVAE_AI_For_Science.aux
#pdflatex -interaction=nonstopmode MGVAE_AI_For_Science.tex
#pdflatex -interaction=nonstopmode MGVAE_AI_For_Science.tex 


==> figures/mnist_supplement/draw_figure.py <==
import numpy as np
import matplotlib.pyplot as plt
import networkx as nx
import matplotlib.image as mpimg
from PIL import Image

'''
plt.clf()  
img = mpimg.imread('1234.png')
plt.imshow(img, cmap = 'gray')
plt.show()
'''

img = Image.open('1234.png')
img = np.asarray(img)
print(img)

def convert_to_hex(rgba_color):
    red = int(rgba_color[0])
    green = int(rgba_color[1])
    blue = int(rgba_color[2])
    return '#%02x%02x%02x' % (red, green, blue)

plt.clf()
G = nx.grid_2d_graph(16, 16)
pos = nx.spring_layout(G, iterations = 1000)
nx.draw(G, pos, node_color = "g", node_size = 30)
plt.show()
print(G.nodes())

color_map = []
for node in G.nodes():
	c = float(img[node])
	# color_map.append(convert_to_hex([c, c, c]))
	
	if c < 50:
		color_map.append(convert_to_hex([0, 0, 255]))
	else:
		color_map.append(convert_to_hex([255, 0, 0]))
	
plt.clf()
nx.draw(G, pos, node_color = color_map, node_size = 50)
plt.show()


==> figures/test_rdkit.py <==
from rdkit import Chem
import rdkit.Chem.Draw 
from rdkit.Chem.Draw import rdMolDraw2D
from rdkit.Chem import AllChem
import numpy as np

# Figure 1
m = Chem.MolFromSmiles('c1cc(C(=O)O)c(OC(=O)C)cc1')

print(Chem.MolToMolBlock(m)) 

AllChem.Compute2DCoords(m)
for c in m.GetConformers():
	positions = c.GetPositions()
	positions = positions[:, :2]
	break
print(positions)
MIN_X = np.min(positions[:, 0])
MIN_Y = np.min(positions[:, 1])
positions[:, 0] = positions[:, 0] - MIN_X
positions[:, 1] = positions[:, 1] - MIN_Y
print(positions)

d = rdMolDraw2D.MolDraw2DCairo(512, 512) # or MolDraw2DSVG to get SVGs

d.drawOptions().addAtomIndices = True
d.DrawMolecule(m)
d.FinishDrawing()
d.WriteDrawingText('Figure_1.png')   

# Figure 2
m = Chem.MolFromSmiles('c1cc(C(=O)O)c(OC(=O)C)cc1')
d = rdMolDraw2D.MolDraw2DCairo(512, 512) # or MolDraw2DSVG to get SVGs

red = (0.8, 0.1, 0.1)
green = (0.1, 0.8, 0.1)
blue = (0.1, 0.1, 0.8)

hit_ats = range(13)
hit_ats_color = {}
for idx in hit_ats:
	if idx in [3, 4, 5]:
		hit_ats_color[idx] = red
	else:
		if idx in [7, 8, 9, 10]:
			hit_ats_color[idx] = green
		else:
			hit_ats_color[idx] = blue

bonds = []
bonds.append([3, 4, 0])
bonds.append([3, 5, 0])
bonds.append([7, 8, 1])
bonds.append([8, 9, 1])
bonds.append([8, 10, 1])
bonds.append([1, 2, 2])
bonds.append([2, 6, 2])
bonds.append([6, 11, 2])
bonds.append([11, 12, 2])
bonds.append([12, 0, 2])
bonds.append([0, 1, 2])

hit_bonds = []
hit_bonds_color = {}
for idx in range(len(bonds)):
	aid1 = bonds[idx][0]
	aid2 = bonds[idx][1]
	color = bonds[idx][2]
	bond = m.GetBondBetweenAtoms(aid1, aid2).GetIdx()
	hit_bonds.append(bond)
	if color == 0:
		hit_bonds_color[bond] = red
	else:
		if color == 1:
			hit_bonds_color[bond] = green
		else:
			hit_bonds_color[bond] = blue

rdMolDraw2D.PrepareAndDrawMolecule(d, m, 
	highlightAtoms = hit_ats, 
	highlightBonds = hit_bonds,
	highlightAtomColors = hit_ats_color,
	highlightBondColors = hit_bonds_color)

# d.drawOptions().addAtomIndices = True
d.DrawMolecule(m)
d.FinishDrawing()
d.WriteDrawingText('Figure_2.png')   

